A Fast and Scalable Pathwise-Solver for Group Lasso and Elastic Net Penalized Regression via Block-Coordinate Descent

We develop fast and scalable algorithms based on block-coordinate descent to solve the group lasso and the group elastic net for generalized linear models along a regularization path. Special attention is given when the loss is the usual least squares loss (Gaussian loss). We show that each block-coordinate update can be solved efficiently using Newton's method and further improved using an adaptive bisection method, solving these updates with a quadratic convergence rate. Our benchmarks show that our package adelie performs 3 to 10 times faster than the next fastest package on a wide array of both simulated and real datasets. Moreover, we demonstrate that our package is a competitive lasso solver as well, matching the performance of the popular lasso package glmnet.

==> download_data.sh <==
#!/bin/bash

# make data directory
mkdir -p data

# UJIIndoorLoc
curl -S https://archive.ics.uci.edu/static/public/310/ujiindoorloc.zip -o /tmp/ujiindoorloc.zip
cd /tmp
unzip ujiindoorloc.zip
rm -f ujiindoorloc.zip
cd -
mv /tmp/UJIndoorLoc/trainingData.csv data/ujindoorloc.csv
rm -rf /tmp/UJIndoorLoc

# Leukemia
curl -S https://www.openintro.org/data/csv/golub.csv -o data/leukemia.csv

==> notebooks/algorithms.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import adelie as ad\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"cmr\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"11\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"../data/leukemia.csv\")\n",
    "X = df.iloc[:, 6:].to_numpy()\n",
    "X = X - np.mean(X, axis=0)\n",
    "X = X / np.std(X, axis=0, ddof=0)\n",
    "y = (df[\"cancer\"] == \"allB\").to_numpy()\n",
    "y = y - np.mean(y)\n",
    "y = y / np.std(y, ddof=0)\n",
    "n, p = X.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "X_new = np.concatenate([X, X**2, X**3], axis=-1)\n",
    "X_new = X_new.reshape((n, 3, p))\n",
    "X_new = np.transpose(X_new, axes=(0, 2, 1))\n",
    "X_new = np.asfortranarray(X_new.reshape((n, -1)))\n",
    "X_new = X_new - np.mean(X_new, axis=0)\n",
    "X_new = X_new / np.std(X_new, axis=0, ddof=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m| 100/100 [00:00:00<00:00:00, 1458.93it/s] [dev:100.0%]\n",
      "100%|\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m| 100/100 [00:00:00<00:00:00, 1379.99it/s] [dev:99.9%]\n",
      "100%|\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m\u001b[1;32m█\u001b[0m| 10/10 [00:00:00<00:00:00, 191.99it/s] [dev:87.8%]\n"
     ]
    }
   ],
   "source": [
    "gl_state = ad.grpnet(\n",
    "    X=X_new,\n",
    "    glm=ad.glm.gaussian(y),\n",
    "    groups=3 * np.arange(p),\n",
    "    alpha=1.0,\n",
    "    early_exit=False,\n",
    ")\n",
    "\n",
    "el_state = ad.grpnet(\n",
    "    X=X_new,\n",
    "    glm=ad.glm.gaussian(y),\n",
    "    groups=3 * np.arange(p),\n",
    "    alpha=0.2,\n",
    "    early_exit=False,\n",
    ")\n",
    "\n",
    "rg_state = ad.grpnet(\n",
    "    X=X_new,\n",
    "    glm=ad.glm.gaussian(y),\n",
    "    groups=3 * np.arange(p),\n",
    "    lmda_path=1e4 * np.logspace(0, -2, 10),\n",
    "    alpha=0,\n",
    "    early_exit=False,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(1, 3, layout=\"constrained\", figsize=(8,6))\n",
    "states = [gl_state, el_state, rg_state]\n",
    "names = [\n",
    "    r\"Group Lasso ($\\alpha=1$)\", \n",
    "    r\"Group Elastic Net ($\\alpha=0.2$)\", \n",
    "    r\"Ridge ($\\alpha=0$)\",\n",
    "]\n",
    "for ax, state, name in zip(axes, states, names):\n",
    "    betas = state.betas\n",
    "    betas = betas[:10].toarray()\n",
    "    ax.plot(betas, marker='.', color=\"blue\")\n",
    "    ax.set_title(name)\n",
    "    ax.set_ylabel(\"Coefficient\")\n",
    "    ax.set_xlabel(\"Step\")\n",
    "    ax.set_ylim(-0.014, 0.074)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../figures/coefficient_profile.png\", bbox_inches=\"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "adelie",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/benchmarks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "require(adelie)\n",
    "require(glmnet)\n",
    "require(grplasso)\n",
    "require(SGL)\n",
    "require(sparsegl)\n",
    "require(gglasso)\n",
    "require(grpreg)\n",
    "require(grpnet)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "objective <- function(\n",
    "    beta, X, y, groups, penalty, lmda, family=\"gaussian\"\n",
    ")\n",
    "{\n",
    "    group_sizes <- c(groups, ncol(X))\n",
    "    group_sizes <- group_sizes[2:(length(groups)+1)] - group_sizes[1:length(groups)]\n",
    "    eta <- as.numeric(X %*% beta)\n",
    "    if (family == \"gaussian\") {\n",
    "        r <- y - eta\n",
    "        obj <- 0.5 * mean(r ** 2)\n",
    "    } else {\n",
    "        obj <- mean(-eta * y + log(1 + exp(eta)))\n",
    "    }\n",
    "\n",
    "    for (i in 1:length(groups)) {\n",
    "        g <- groups[i]\n",
    "        gs <- group_sizes[i]\n",
    "        omega <- penalty[i]\n",
    "        obj <- obj + lmda * omega * sqrt(sum(beta[(1+g) : (g+gs)] ** 2))\n",
    "    }\n",
    "    obj\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "benchmark <- function(\n",
    "    X,\n",
    "    y,\n",
    "    G,\n",
    "    lmdas, # ignored if pkg==\"adelie\"\n",
    "    pkg,\n",
    "    n_sims,\n",
    "    family=\"gaussian\"\n",
    ")\n",
    "{\n",
    "    n <- nrow(X)\n",
    "    p <- ncol(X)\n",
    "    penalty.factor <- rep(sqrt(p / G), G)\n",
    "    total_time <- 0\n",
    "\n",
    "    if (pkg == \"adelie\") {\n",
    "        if (family == \"gaussian\") {\n",
    "            glm = adelie::glm.gaussian(y)\n",
    "        } else {\n",
    "            glm = adelie::glm.binomial(y)\n",
    "        }\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- adelie::grpnet(\n",
    "                X=X,\n",
    "                glm=glm,\n",
    "                groups=(p / G) * ((1:G) - 1),\n",
    "                alpha=1,\n",
    "                penalty=penalty.factor,\n",
    "                early_exit=FALSE,\n",
    "                min_ratio=1e-2,\n",
    "                lmda_path_size=100,\n",
    "                intercept=FALSE,\n",
    "                screen_rule=\"strong\"\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lmdas) == 100) \n",
    "\n",
    "    } else if (pkg == \"glmnet\") {\n",
    "        stopifnot(G == p)\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- glmnet::glmnet(\n",
    "                x=X,\n",
    "                y=y,\n",
    "                family=family,\n",
    "                alpha=1,\n",
    "                lambda=lmdas,\n",
    "                standardize=FALSE,\n",
    "                intercept=FALSE,\n",
    "                type.gaussian=\"naive\",\n",
    "                penalty.factor=penalty.factor\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == 100) \n",
    "\n",
    "    } else if (pkg == \"grplasso\") {\n",
    "        if (family == \"gaussian\") {\n",
    "            model = grplasso::LinReg()\n",
    "        } else {\n",
    "            model = grplasso::LogReg()\n",
    "        }\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- grplasso::grplasso(\n",
    "                x=X,\n",
    "                y=y,\n",
    "                index=as.numeric(rep(1:G, each=p/G)),\n",
    "                lambda=lmdas,\n",
    "                model=model,\n",
    "                center=FALSE,\n",
    "                standardize=FALSE,\n",
    "                control=grplasso::grpl.control(trace=0),\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == length(lmdas)) \n",
    "\n",
    "    } else if (pkg == \"SGL\") {\n",
    "        if (family == \"gaussian\") {\n",
    "            type = \"linear\"\n",
    "        } else {\n",
    "            type = \"logit\"\n",
    "        }\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- SGL::SGL(\n",
    "                data=list(x=X, y=y),\n",
    "                index=as.numeric(rep(1:G, each=p/G)),\n",
    "                type=type,\n",
    "                standardize=FALSE,\n",
    "                alpha=0,\n",
    "                lambdas=lmdas,\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambdas) == length(lmdas)) \n",
    "\n",
    "    } else if (pkg == \"sparsegl\") {\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- sparsegl::sparsegl(\n",
    "                x=X,\n",
    "                y=y,\n",
    "                group=as.numeric(rep(1:G, each=p/G)),\n",
    "                family=family,\n",
    "                lambda=lmdas,\n",
    "                pf_group=penalty.factor,\n",
    "                intercept=FALSE,\n",
    "                asparse=0,\n",
    "                standardize=FALSE,\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == length(lmdas)) \n",
    "\n",
    "    } else if (pkg == \"gglasso\") {\n",
    "        if (family == \"gaussian\") {\n",
    "            loss = \"ls\"\n",
    "        } else {\n",
    "            loss = \"logit\"\n",
    "            y <- 2 * y - 1\n",
    "        }\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- gglasso::gglasso(\n",
    "                x=X,\n",
    "                y=y,\n",
    "                group=as.numeric(rep(1:G, each=p/G)),\n",
    "                loss=loss,\n",
    "                lambda=lmdas,\n",
    "                pf=penalty.factor,\n",
    "                intercept=FALSE,\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == length(lmdas)) \n",
    "\n",
    "    } else if (pkg == \"grpreg\") {\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- grpreg::grpreg(\n",
    "                X=X,\n",
    "                y=y,\n",
    "                group=as.numeric(rep(1:G, each=p/G)),\n",
    "                penalty=\"grLasso\",\n",
    "                family=family,\n",
    "                lambda=lmdas,\n",
    "                alpha=1,\n",
    "                group.multiplier=penalty.factor,\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == length(lmdas)) \n",
    "\n",
    "    } else if (pkg == \"grpnet\") {\n",
    "        for (i in 1:n_sims) {\n",
    "            start <- proc.time()\n",
    "            out <- grpnet::grpnet(\n",
    "                x=X,\n",
    "                y=y, \n",
    "                group=factor(rep(1:G, each=p/G)),\n",
    "                family=family,\n",
    "                alpha=1,\n",
    "                lambda=lmdas,\n",
    "                penalty.factor=penalty.factor,\n",
    "                penalty=\"LASSO\",\n",
    "                standardize=FALSE,\n",
    "                orthogonalize=FALSE,\n",
    "                intercept=FALSE,\n",
    "            )\n",
    "            end <- proc.time()\n",
    "            total_time <- total_time + (end - start)[1]\n",
    "        }\n",
    "        stopifnot(length(out$lambda) == length(lmdas)) \n",
    "\n",
    "    } else {\n",
    "        stop(paste(\"Unrecognized package:\", pkg))\n",
    "    }\n",
    "\n",
    "    list(\n",
    "        \"out\"=out,\n",
    "        \"time\"=total_time / n_sims\n",
    "    )\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "generate.data <- function(n, G, rho, p=NULL, snr=3, seed=0, family=\"gaussian\", method=\"basis\")\n",
    "{\n",
    "    set.seed(seed)\n",
    "\n",
    "    if (method == \"basis\") {\n",
    "        W <- rnorm(n)\n",
    "        Z <- matrix(rnorm(n * G), n, G)\n",
    "        X <- sqrt(1-rho) * Z + sqrt(rho) * W\n",
    "        X <- sapply(1:G, function(i) cbind(X[,i], X[,i]**2, X[,i]**3))\n",
    "        X <- matrix(X, n, 3 * G)\n",
    "\n",
    "        # compute Var(X)    \n",
    "        var_X <- matrix(c(\n",
    "            1, 0, 3,\n",
    "            0, 3, 0,\n",
    "            3, 0, 15\n",
    "        ), 3, 3)\n",
    "        cov_X <- matrix(c(\n",
    "            rho, 0, 3*rho,\n",
    "            0, rho**2*3+1-rho**2, 0,\n",
    "            3 * rho**3 + 3 * rho * (1-rho**2), 0, rho**3*15+9*rho*(1-rho**2)\n",
    "        ), 3, 3)\n",
    "        fullvar_X <- as.matrix(rbind(cbind(var_X, cov_X), cbind(cov_X, var_X)))\n",
    "        \n",
    "        beta <- rnorm(6)\n",
    "        signal <- sum(beta * (fullvar_X %*% beta))\n",
    "        noise <- sqrt(signal / snr)\n",
    "\n",
    "        eta <- as.numeric(X[,1:6] %*% beta + noise * rnorm(n))\n",
    "    } else {\n",
    "        stopifnot(p %% G == 0)\n",
    "        W <- rnorm(n)\n",
    "        Z <- matrix(rnorm(n * p), n, p)\n",
    "        X <- sqrt(1-rho) * Z + sqrt(rho) * W\n",
    "        gsize <- p / G\n",
    "        beta <- rnorm(gsize)\n",
    "        signal <- rho * sum(beta) ** 2 + (1-rho) * sum(beta**2)\n",
    "        noise <- sqrt(signal / snr)\n",
    "        eta <- as.numeric(X[,1:gsize] %*% beta + noise * rnorm(n))\n",
    "    }\n",
    "\n",
    "    if (family == \"gaussian\") {\n",
    "        y <- eta\n",
    "        # standardize\n",
    "        y <- y - mean(y)\n",
    "        y <- y / sqrt(mean(y ** 2))\n",
    "    } else {\n",
    "        y <- rbinom(n, 1, 1/(1 + exp(-eta)))\n",
    "    }\n",
    "\n",
    "    # standardize\n",
    "    X <- t(t(X) - colMeans(X))\n",
    "    X <- t(t(X) / sqrt(colMeans(X ** 2)))\n",
    "\n",
    "    list(X=X, y=y)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "run_benchmarks <- function(\n",
    "    configs,\n",
    "    generate.data.func,\n",
    "    snr=3,\n",
    "    seed=0,\n",
    "    family=\"gaussian\",\n",
    "    n_times=3,\n",
    "    obj_tol=1e-5\n",
    ")\n",
    "{\n",
    "    # n, G, rho, packages\n",
    "    colnames_ <- c(\n",
    "        \"n\", \"G\", \"rho\", \n",
    "        \"adelie\", \n",
    "        \"glmnet\",\n",
    "        #\"grplasso\", \n",
    "        #\"SGL\", \n",
    "        \"sparsegl\", \n",
    "        \"gglasso\", \n",
    "        #\"grpreg\",\n",
    "        \"grpnet\"\n",
    "    )\n",
    "    times <- matrix(NA, nrow(configs), length(colnames_)) \n",
    "    objectives <- matrix(NA, nrow(configs), length(colnames_))\n",
    "    colnames(times) <- colnames_\n",
    "    colnames(objectives) <- colnames_\n",
    "\n",
    "    for (i in 1:nrow(configs)) {\n",
    "        n <- configs[i,1]\n",
    "        G <- configs[i,2]\n",
    "        rho <- configs[i,3]\n",
    "        \n",
    "        data <- generate.data.func(n, G, rho, snr=snr, seed=seed, family=family)\n",
    "        X <- data$X\n",
    "        y <- data$y\n",
    "        group_size <- ncol(X) / G\n",
    "        penalty.factor <- rep(sqrt(group_size), G)\n",
    "        groups <- group_size * ((1:G) - 1)\n",
    "        obj_idx <- 100\n",
    "\n",
    "        bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_times, family=family)\n",
    "        obj.adelie <- objective(bench.adelie$out$betas[obj_idx,], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "\n",
    "        if (group_size == 1) {\n",
    "            bench.glmnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"glmnet\", n_times, family=family)\n",
    "            obj.glmnet <- objective(bench.glmnet$out$beta[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        } else {\n",
    "            bench.glmnet <- list()\n",
    "            bench.glmnet$time <- NA\n",
    "            obj.glmnet <- NA\n",
    "        }\n",
    "\n",
    "        #bench.grplasso <- benchmark(X, y, G, 2 * bench.adelie$out$lmdas * n, \"grplasso\", n_times, family=family)\n",
    "        #obj.grplasso <- objective(bench.grplasso$out$coefficients[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        #if (obj.grplasso > obj.adelie + obj_tol) {\n",
    "        #    warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"grplasso\", sep=\"\"))\n",
    "        #}\n",
    "\n",
    "        # Doesn't converge!\n",
    "        #bench.sgl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"SGL\", n_times, family=family)\n",
    "        #obj.sgl <- objective(bench.sgl$out$beta[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        #if (obj.sgl > obj.adelie + obj_tol) {\n",
    "        #    warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"SGL\", sep=\"\"))\n",
    "        #}\n",
    "\n",
    "        bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_times, family=family)\n",
    "        obj.sparsegl <- objective(bench.sparsegl$out$beta[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        if (obj.sparsegl > obj.adelie + obj_tol) {\n",
    "            warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"sparsegl\", sep=\"\"))\n",
    "        }\n",
    "\n",
    "        bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_times, family=family)\n",
    "        obj.gglasso <- objective(bench.gglasso$out$beta[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        if (obj.gglasso > obj.adelie + obj_tol) {\n",
    "            warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"gglasso\", sep=\"\"))\n",
    "        }\n",
    "\n",
    "        #bench.grpreg <- benchmark(X, y, G, bench.adelie$out$lmdas / n, \"grpreg\", n_times, family=family)\n",
    "        #obj.grpreg <- objective(bench.grpreg$out$beta[2:(ncol(X)+1),obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        #if (obj.grpreg > obj.adelie + obj_tol) {\n",
    "        #    warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"grpreg\", sep=\"\"))\n",
    "        #}\n",
    "\n",
    "        bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_times, family=family)\n",
    "        obj.grpnet <- objective(bench.grpnet$out$beta[,obj_idx], X, y, groups, penalty.factor, bench.adelie$out$lmdas[obj_idx], family=family)\n",
    "        if (obj.grpnet > obj.adelie + obj_tol) {\n",
    "            warning(paste(\"n=\", n, \", G=\", G, \", rho=\", rho, \" pkg=\", \"grpnet\", sep=\"\"))\n",
    "        }\n",
    "        \n",
    "        times[i,] <- c(\n",
    "            n, G, rho, \n",
    "            bench.adelie$time, \n",
    "            bench.glmnet$time, \n",
    "            #bench.grplasso$time, \n",
    "            #bench.sgl$time, \n",
    "            bench.sparsegl$time, \n",
    "            bench.gglasso$time,\n",
    "            #bench.grpreg$time,\n",
    "            bench.grpnet$time\n",
    "        )\n",
    "        objectives[i,] <- c(\n",
    "            n, G, rho,\n",
    "            obj.adelie,\n",
    "            obj.glmnet,\n",
    "            obj.sparsegl,\n",
    "            obj.gglasso,\n",
    "            obj.grpnet\n",
    "        )\n",
    "        curr_row <- matrix(times[i,], nrow=1)\n",
    "        colnames(curr_row) <- colnames_\n",
    "        print(curr_row)\n",
    "        curr_row <- matrix(objectives[i,], nrow=1)\n",
    "        colnames(curr_row) <- colnames_\n",
    "        print(curr_row)\n",
    "        flush.console()\n",
    "    }\n",
    "\n",
    "    list(times=times, objectives=objectives)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "configs <- t(matrix(c(\n",
    "    # n, G, rho\n",
    "    100, 100, 0.0,\n",
    "    100, 1000, 0.0,\n",
    "    100, 5000, 0.0,\n",
    "    100, 10000, 0.0,\n",
    "    100, 50000, 0.0,\n",
    "    100, 100000, 0.0,\n",
    "\n",
    "    100, 100, 0.5,\n",
    "    100, 1000, 0.5,\n",
    "    100, 5000, 0.5,\n",
    "    100, 10000, 0.5,\n",
    "    100, 50000, 0.5,\n",
    "    100, 100000, 0.5,\n",
    "\n",
    "    100, 100, 0.95,\n",
    "    100, 1000, 0.95,\n",
    "    100, 5000, 0.95,\n",
    "    100, 10000, 0.95,\n",
    "    100, 50000, 0.95,\n",
    "    100, 100000, 0.95,\n",
    "\n",
    "    1000, 10, 0.0,\n",
    "    1000, 100, 0.0,\n",
    "    1000, 500, 0.0,\n",
    "    1000, 1000, 0.0,\n",
    "    1000, 5000, 0.0,\n",
    "    1000, 10000, 0.0,\n",
    "\n",
    "    1000, 10, 0.5,\n",
    "    1000, 100, 0.5,\n",
    "    1000, 500, 0.5,\n",
    "    1000, 1000, 0.5,\n",
    "    1000, 5000, 0.5,\n",
    "    1000, 10000, 0.5,\n",
    "\n",
    "    1000, 10, 0.95,\n",
    "    1000, 100, 0.95,\n",
    "    1000, 500, 0.95,\n",
    "    1000, 1000, 0.95,\n",
    "    1000, 5000, 0.95,\n",
    "    1000, 10000, 0.95\n",
    "), nrow=3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       n   G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100   0 0.01166667     NA 0.04433333 0.04766667 0.01766667\n",
      "       n   G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100   0 0.04127786     NA 0.04127519 0.04127517 0.04127845\n",
      "       n    G rho     adelie glmnet  sparsegl   gglasso     grpnet\n",
      "[1,] 100 1000   0 0.01966667     NA 0.1213333 0.1486667 0.04666667\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000   0 0.02344173     NA 0.02343786 0.02343788 0.02343982\n",
      "       n    G rho     adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000   0 0.03966667     NA 0.4266667 0.5516667 0.1516667\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000   0 0.02116939     NA 0.02116681 0.02116663 0.02116824\n",
      "       n     G rho adelie glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000   0  0.072     NA 0.8733333 1.094333 0.2906667\n",
      "       n     G rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 10000   0 0.02164823     NA 0.02164388 0.0216437 0.02164635\n",
      "       n     G rho    adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 100 50000   0 0.2946667     NA 4.196667   5.409  1.393\n",
      "       n     G rho     adelie glmnet  sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000   0 0.02012432     NA 0.0201221 0.02012189 0.02012349\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 100 1e+05   0 0.5693333     NA 8.120333 10.96233  2.848\n",
      "       n     G rho     adelie glmnet  sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05   0 0.01743834     NA 0.0174375 0.01743746 0.01743868\n",
      "       n   G rho adelie glmnet   sparsegl gglasso grpnet\n",
      "[1,] 100 100 0.5  0.012     NA 0.06166667   0.063  0.026\n",
      "       n   G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100 0.5 0.04973061     NA 0.04971874 0.04971873 0.04972319\n",
      "       n    G rho adelie glmnet  sparsegl   gglasso     grpnet\n",
      "[1,] 100 1000 0.5  0.022     NA 0.1613333 0.2013333 0.06166667\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000 0.5 0.02650005     NA 0.02649036 0.02649027 0.02649268\n",
      "       n    G rho     adelie glmnet  sparsegl gglasso    grpnet\n",
      "[1,] 100 5000 0.5 0.04466667     NA 0.4733333   0.606 0.1613333\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000 0.5 0.02444742     NA 0.02444176 0.02444183 0.02444426\n",
      "       n     G rho     adelie glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000 0.5 0.08566667     NA 0.9433333 1.231667 0.3186667\n",
      "       n     G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 10000 0.5 0.02375766     NA 0.02374405 0.02374341 0.02374802\n",
      "       n     G rho adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 100 50000 0.5   0.31     NA 4.385333   5.501  1.419\n",
      "       n     G rho    adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000 0.5 0.0221253     NA 0.02210952 0.02210882 0.02211586\n",
      "       n     G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05 0.5  0.571     NA 8.413333 10.86967 2.779667\n",
      "       n     G rho    adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05 0.5 0.0207223     NA 0.02071697 0.02071655 0.02072101\n",
      "       n   G  rho adelie glmnet  sparsegl   gglasso     grpnet\n",
      "[1,] 100 100 0.95  0.022     NA 0.1083333 0.1376667 0.04633333\n",
      "       n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.1214505     NA 0.1213765 0.1213746 0.1214048\n",
      "       n    G  rho adelie glmnet sparsegl gglasso    grpnet\n",
      "[1,] 100 1000 0.95  0.075     NA    0.481   0.614 0.1806667\n",
      "       n    G  rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000 0.95 0.06914949     NA 0.06905572 0.06905248 0.06908604\n",
      "       n    G  rho    adelie glmnet  sparsegl  gglasso grpnet\n",
      "[1,] 100 5000 0.95 0.1516667     NA 0.5746667 1.183667  0.212\n",
      "       n    G  rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000 0.95 0.06149869     NA 0.06138528 0.06138166 0.06141349\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000 0.95  0.262     NA 1.102333 2.275333 0.3956667\n",
      "       n     G  rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 10000 0.95 0.06991972     NA 0.06982338 0.0698104 0.06986603\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 50000 0.95  0.832     NA 5.593667 8.051667 1.918667\n",
      "       n     G  rho    adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000 0.95 0.0584533     NA 0.05831259 0.05830971 0.05836169\n",
      "       n     G  rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05 0.95 1.816667     NA 9.153333 15.17367 3.046667\n",
      "       n     G  rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05 0.95 0.05482874     NA 0.05468228 0.05467757 0.05473017\n",
      "        n  G rho      adelie glmnet sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10   0 0.005333333     NA    0.035 0.03433333 0.01733333\n",
      "        n  G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10   0 0.2096169     NA 0.2096169 0.2096169 0.2096172\n",
      "        n   G rho     adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 100   0 0.02433333     NA    0.183    0.16  0.101\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100   0 0.1440752     NA 0.1440752 0.1440752 0.1440756\n",
      "        n   G rho adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500   0  0.143     NA 1.182667 0.9816667 0.5903333\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500   0 0.1058693     NA 0.1058663 0.1058665 0.1058688\n",
      "        n    G rho adelie glmnet sparsegl gglasso    grpnet\n",
      "[1,] 1000 1000   0  0.199     NA    1.591   1.359 0.7136667\n",
      "        n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 1000   0 0.07870195     NA 0.07869651 0.07869654 0.07869892\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 5000   0 0.5893333     NA    2.898 2.200333  1.487\n",
      "        n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 5000   0 0.05794308     NA 0.05793831 0.05793833 0.05794159\n",
      "        n     G rho   adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 10000   0 1.007667     NA    4.673 3.290667  2.521\n",
      "        n     G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10000   0 0.06077023     NA 0.06076504 0.06076513 0.06076699\n",
      "        n  G rho      adelie glmnet sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10 0.5 0.005333333     NA    0.035 0.03433333 0.01866667\n",
      "        n  G rho    adelie glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 10 0.5 0.2086426     NA 0.2086426 0.2086426 0.208643\n",
      "        n   G rho     adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.03133333     NA 0.1823333 0.1573333 0.1003333\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.1466465     NA 0.1466438 0.1466438 0.1466446\n",
      "        n   G rho    adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.5 0.1423333     NA    1.135 0.8973333 0.5936667\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.5 0.1248873     NA 0.1248594 0.1248552 0.1248684\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 1000 1000 0.5 0.2346667     NA 1.644333 1.428667 0.8413333\n",
      "        n    G rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 1000 1000 0.5 0.08889553     NA 0.08883947 0.0888347 0.08884842\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 5000 0.5 0.5683333     NA 2.979333 2.209333  1.519\n",
      "        n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 5000 0.5 0.07701858     NA 0.07697433 0.07697122 0.07698781\n",
      "        n     G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.5  0.978     NA    5.161 3.481667 2.628333\n",
      "        n     G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10000 0.5 0.07835697     NA 0.07833578 0.07832765 0.07835406\n",
      "        n  G  rho adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10 0.95  0.009     NA 0.05866667 0.05766667 0.03033333\n",
      "        n  G  rho    adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 1000 10 0.95 0.1896007     NA 0.1895992 0.1895992 0.1896\n",
      "        n   G  rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 1000 100 0.95 0.01533333     NA 0.08733333 0.1056667 0.04966667\n",
      "        n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.95 0.1598737     NA 0.1598639 0.1598636 0.1598667\n",
      "        n   G  rho    adelie glmnet  sparsegl gglasso    grpnet\n",
      "[1,] 1000 500 0.95 0.1676667     NA 0.6963333   0.995 0.3523333\n",
      "        n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.95 0.1718301     NA 0.1718001 0.1717868 0.1718266\n",
      "        n    G  rho    adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 1000 0.95 0.2816667     NA    0.991   1.677  0.537\n",
      "        n    G  rho   adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.95 0.166085     NA 0.1660282 0.1660128 0.1660455\n",
      "        n    G  rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000 0.95 1.924667     NA 40.70467 11.86567 21.68333\n",
      "        n    G  rho   adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 5000 0.95 0.131699     NA 0.1316622 0.1316538 0.1316807\n",
      "        n     G  rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.95  4.976     NA 14.75767 24.06333 7.724333\n",
      "        n     G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000 0.95 0.1431974     NA 0.1431543 0.1431487 0.1431703\n"
     ]
    }
   ],
   "source": [
    "out.gaussian <- run_benchmarks(configs, generate.data, obj_tol=1e-4, family=\"gaussian\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out.gaussian$time, \"../data/group_lasso_sim_gaussian_time.csv\", row.names=FALSE)\n",
    "write.table(out.gaussian$objective, \"../data/group_lasso_sim_gaussian_objective.csv\", row.names=FALSE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       n   G rho     adelie glmnet sparsegl   gglasso     grpnet\n",
      "[1,] 100 100   0 0.02933333     NA    0.109 0.1106667 0.08566667\n",
      "       n   G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100   0 0.07066608     NA 0.07067291 0.07067276 0.07067923\n",
      "       n    G rho     adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 1000   0 0.05333333     NA 0.2286667 0.2676667  0.153\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000   0 0.04459816     NA 0.04461235 0.04461249 0.04461604\n",
      "       n    G rho     adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000   0 0.08333333     NA 0.5126667 0.6813333 0.2646667\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000   0 0.04624429     NA 0.04626761 0.04626692 0.04626955\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000   0 0.1333333     NA    0.856 1.146333 0.3623333\n",
      "       n     G rho    adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 10000   0 0.0412661     NA 0.04127563 0.04127574 0.04127479\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 50000   0 0.3703333     NA    4.111 5.465333 1.523333\n",
      "       n     G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000   0 0.04025169     NA 0.04026336 0.04026325 0.04026192\n",
      "       n     G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05   0  0.626     NA    8.096 11.19267 2.977667\n",
      "       n     G rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 1e+05   0 0.04289768     NA 0.04290258 0.0429024 0.04290424\n",
      "       n   G rho     adelie glmnet  sparsegl gglasso    grpnet\n",
      "[1,] 100 100 0.5 0.02966667     NA 0.1406667   0.153 0.1393333\n",
      "       n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.5 0.1023655     NA 0.1023798 0.1023791 0.1023809\n",
      "       n    G rho adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 1000 0.5  0.047     NA    0.181 0.2656667 0.1223333\n",
      "       n    G rho     adelie glmnet  sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000 0.5 0.06115496     NA 0.0611674 0.06116756 0.06117086\n",
      "       n    G rho     adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000 0.5 0.08466667     NA    0.535 0.6903333 0.2573333\n",
      "       n    G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000 0.5 0.05695902     NA 0.05697419 0.05697365 0.05697861\n",
      "       n     G rho adelie glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000 0.5   0.12     NA 0.9003333 1.177333 0.3943333\n",
      "       n     G rho     adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 10000 0.5 0.05302406     NA 0.05303432 0.05303486 0.05303794\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 50000 0.5 0.3713333     NA 4.105667 5.498333 1.492333\n",
      "       n     G rho     adelie glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 50000 0.5 0.04755552     NA 0.04756777 0.0475681 0.04756869\n",
      "       n     G rho adelie glmnet sparsegl gglasso   grpnet\n",
      "[1,] 100 1e+05 0.5  0.664     NA 8.468333   11.04 2.984333\n",
      "       n     G rho    adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05 0.5 0.0492847     NA 0.04928977 0.04929016 0.04928974\n",
      "       n   G  rho     adelie glmnet sparsegl gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.04833333     NA    0.329   0.378 0.2613333\n",
      "       n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.2255525     NA 0.2255615 0.2255579 0.2256259\n",
      "       n    G  rho     adelie glmnet sparsegl   gglasso grpnet\n",
      "[1,] 100 1000 0.95 0.08533333     NA    0.459 0.5083333  0.381\n",
      "       n    G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 1000 0.95 0.1408606     NA 0.1408691 0.1408757 0.1409022\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in run_benchmarks(configs, generate.data, obj_tol = 1e-04, family = \"binomial\"):\n",
      "\"n=100, G=5000, rho=0.95 pkg=grpnet\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       n    G  rho    adelie glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 100 5000 0.95 0.1303333     NA 0.9216667 1.170667 0.5363333\n",
      "       n    G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000 0.95 0.1044078     NA 0.1044618 0.1044648 0.1045501\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 100 10000 0.95  0.226     NA     1.16 1.611333 0.6373333\n",
      "       n     G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 10000 0.95 0.1196849     NA 0.1197773 0.1197729 0.1197744\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 50000 0.95  0.399     NA 4.570333 5.752667 1.782333\n",
      "       n     G  rho     adelie glmnet sparsegl    gglasso    grpnet\n",
      "[1,] 100 50000 0.95 0.08791157     NA 0.087959 0.08796616 0.0879771\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05 0.95  1.233     NA 8.404667 11.75067 3.243333\n",
      "       n     G  rho    adelie glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 100 1e+05 0.95 0.1274893     NA 0.1275234 0.1275249 0.127518\n",
      "        n  G rho adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10   0  0.021     NA 0.08566667 0.08833333 0.08533333\n",
      "        n  G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10   0 0.6063178     NA 0.6063181 0.6063181 0.6063181\n",
      "        n   G rho    adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 100   0 0.1573333     NA    1.793   1.768  1.664\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100   0 0.4300885     NA 0.4300899 0.4300899 0.4300916\n",
      "        n   G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 500   0  0.823     NA 5.765667 5.595333 6.660667\n",
      "        n   G rho    adelie glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 500   0 0.1699812     NA 0.1699998 0.1700002 0.170002\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 1000   0 0.8293333     NA 4.284667 4.182333 4.590333\n",
      "        n    G rho   adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000   0 0.140598     NA 0.1406028 0.1406026 0.1406038\n",
      "        n    G rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000   0 1.281333     NA    6.551 6.282667 5.427667\n",
      "        n    G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 5000   0 0.1205538     NA 0.1205549 0.1205549 0.1205568\n",
      "        n     G rho   adelie glmnet sparsegl gglasso   grpnet\n",
      "[1,] 1000 10000   0 2.047667     NA 12.60467  12.076 11.09467\n",
      "        n     G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000   0 0.1168416     NA 0.1168446 0.1168446 0.1168454\n",
      "        n  G rho adelie glmnet   sparsegl gglasso     grpnet\n",
      "[1,] 1000 10 0.5   0.02     NA 0.09066667   0.093 0.08666667\n",
      "        n  G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.5 0.6178584     NA 0.6178588 0.6178587 0.6178589\n",
      "        n   G rho    adelie glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 100 0.5 0.1606667     NA 2.601667    2.58  2.323\n",
      "        n   G rho    adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.4577471     NA 0.457748 0.457748 0.4577495\n",
      "        n   G rho adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 500 0.5  1.007     NA    8.481 8.579667  9.054\n",
      "        n   G rho    adelie glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 1000 500 0.5 0.2183778     NA 0.2183153 0.218315 0.2183387\n",
      "        n    G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 1000 0.5  0.902     NA 6.557333 6.409667 6.876667\n",
      "        n    G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.5 0.1663254     NA 0.1663154 0.1663154 0.1663199\n",
      "        n    G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000 0.5  1.305     NA    5.541 5.084333 4.910333\n",
      "        n    G rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 5000 0.5 0.1638685     NA 0.1638632 0.1638631 0.1638653\n",
      "        n     G rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.5 1.926667     NA    10.42 9.692667 8.435333\n",
      "        n     G rho    adelie glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 10000 0.5 0.1454875     NA 0.1454744 0.1454738 0.145478\n",
      "        n  G  rho adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.95  0.024     NA    0.116 0.1243333 0.1386667\n",
      "        n  G  rho  adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.95 0.62001     NA  0.62001 0.6200099 0.6200093\n",
      "        n   G  rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 100 0.95  0.159     NA 1.434333 1.485333 1.748667\n",
      "        n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.95 0.5678779     NA 0.5678552 0.5678549 0.5678573\n",
      "        n   G  rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 500 0.95 1.511667     NA 7.841333 9.368667 10.97133\n",
      "        n   G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.95 0.4721872     NA 0.4720697 0.4719434 0.4720298\n",
      "        n    G  rho   adelie glmnet sparsegl gglasso   grpnet\n",
      "[1,] 1000 1000 0.95 3.148333     NA   11.724  17.258 13.87633\n",
      "        n    G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.95 0.3748218     NA 0.3749183 0.3747223 0.3748234\n",
      "        n    G  rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000 0.95 11.56133     NA 4.871667 25.41833 6.644667\n",
      "        n    G  rho    adelie glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 5000 0.95 0.3814891     NA 0.3815432 0.3815029 0.381481\n",
      "        n     G  rho   adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.95 22.21333     NA   22.135 56.76667 19.84333\n",
      "        n     G  rho    adelie glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000 0.95 0.3358772     NA 0.3359144 0.3358383 0.3358293\n"
     ]
    }
   ],
   "source": [
    "out.binomial <- run_benchmarks(configs, generate.data, obj_tol=1e-4, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out.binomial$time, \"../data/group_lasso_sim_binomial_time.csv\", row.names=FALSE)\n",
    "write.table(out.binomial$objective, \"../data/group_lasso_sim_binomial_objective.csv\", row.names=FALSE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "data <- generate.data(1000, 10000, 0.95, family=\"binomial\")\n",
    "X <- data$X\n",
    "y <- data$y\n",
    "write.table(X, \"../data/test_X_binomial_1000_10000_095.csv\", row.names=FALSE, col.names=FALSE)\n",
    "write.table(y, \"../data/test_y_binomial_1000_10000_095.csv\", row.names=FALSE, col.names=FALSE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "source": [
    "## Real Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- c()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# prostate\n",
    "require(sda)\n",
    "data(singh2002)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>\n",
       ".list-inline {list-style: none; margin:0; padding: 0}\n",
       ".list-inline>li {display: inline-block}\n",
       ".list-inline>li:not(:last-child)::after {content: \"\\00b7\"; padding: 0 .5ex}\n",
       "</style>\n",
       "<ol class=list-inline><li>102</li><li>18099</li></ol>\n"
      ],
      "text/latex": [
       "\\begin{enumerate*}\n",
       "\\item 102\n",
       "\\item 18099\n",
       "\\end{enumerate*}\n"
      ],
      "text/markdown": [
       "1. 102\n",
       "2. 18099\n",
       "\n",
       "\n"
      ],
      "text/plain": [
       "[1]   102 18099"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = singh2002$x\n",
    "y = as.numeric(singh2002$y == \"cancer\")\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "X <- sapply(1:G, function(i) cbind(X[,i], X[,i]**2, X[,i]**3))\n",
    "X <- matrix(X, n, 3 * G)\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "dim(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"binomial\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"binomial\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"binomial\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"prostate\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# UJ Indoor Location\n",
    "df <- read.table(\"../data/ujindoorloc.csv\", sep=\",\", header=TRUE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>\n",
       ".list-inline {list-style: none; margin:0; padding: 0}\n",
       ".list-inline>li {display: inline-block}\n",
       ".list-inline>li:not(:last-child)::after {content: \"\\00b7\"; padding: 0 .5ex}\n",
       "</style>\n",
       "<ol class=list-inline><li>19937</li><li>1395</li></ol>\n"
      ],
      "text/latex": [
       "\\begin{enumerate*}\n",
       "\\item 19937\n",
       "\\item 1395\n",
       "\\end{enumerate*}\n"
      ],
      "text/markdown": [
       "1. 19937\n",
       "2. 1395\n",
       "\n",
       "\n"
      ],
      "text/plain": [
       "[1] 19937  1395"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = df[, 1:520]\n",
    "y = df[, \"LONGITUDE\"]\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "X = X[, colSums(is.na(X)) == 0]\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "X <- sapply(1:G, function(i) cbind(X[,i], X[,i]**2, X[,i]**3))\n",
    "X <- matrix(X, n, 3 * G)\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "y <- y - mean(y)\n",
    "y <- y / sqrt(mean(y**2))\n",
    "dim(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n",
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n",
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n"
     ]
    }
   ],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"gaussian\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"gaussian\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"gaussian\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"gaussian\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"ujiindoorloc\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# leukemia\n",
    "df <- read.csv(\"../data/leukemia.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "X = df[, 7:ncol(df)]\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "y = as.logical(df[,\"cancer\"] == \"allB\")\n",
    "X <- sapply(1:G, function(i) cbind(X[,i], X[,i]**2, X[,i]**3))\n",
    "X <- matrix(X, n, 3 * G)\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"binomial\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"binomial\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"binomial\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"leukemia\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out, \"../data/group_lasso_real.csv\", row.names=FALSE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Benchmark against glmnet "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "generate.data.lasso <- function(\n",
    "    n, G, rho, snr=3, seed=0, family=\"gaussian\"\n",
    ")\n",
    "{\n",
    "    set.seed(seed)\n",
    "    W <- rnorm(n)\n",
    "    Z <- matrix(rnorm(n * G), n, G)\n",
    "    X <- sqrt(1-rho) * Z + sqrt(rho) * W\n",
    "    beta = (-1) ** (1:G) * exp(-2 * (1:G - 1) / 20) \n",
    "    signal = rho * sum(beta) ** 2 + (1-rho) * sum(beta ** 2)\n",
    "    noise = sqrt(signal / snr)\n",
    "    eta = X %*% beta + noise * rnorm(n)\n",
    "    if (family == \"gaussian\") {\n",
    "        y <- eta\n",
    "        # standardize\n",
    "        y <- y - mean(y)\n",
    "        y <- y / sqrt(mean(y ** 2))\n",
    "    } else {\n",
    "        y <- rbinom(n, 1, 1/(1 + exp(-eta)))\n",
    "    }\n",
    "\n",
    "    # standardize\n",
    "    X <- t(t(X) - colMeans(X))\n",
    "    X <- t(t(X) / sqrt(colMeans(X ** 2)))\n",
    "\n",
    "    list(X=X, y=y)\n",
    "    list(X=X, y=y)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       n   G rho      adelie      glmnet   sparsegl gglasso     grpnet\n",
      "[1,] 100 100   0 0.005333333 0.004666667 0.04066667   0.042 0.02566667\n",
      "       n   G rho     adelie     glmnet sparsegl gglasso     grpnet\n",
      "[1,] 100 100   0 0.04408227 0.04408214  0.04407 0.04407 0.04407014\n",
      "       n    G rho adelie      glmnet sparsegl    gglasso grpnet\n",
      "[1,] 100 1000   0  0.007 0.005333333    0.067 0.09566667  0.028\n",
      "       n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000   0 0.01973832 0.01973922 0.01973275 0.01973248 0.01973317\n",
      "       n    G rho     adelie     glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 5000   0 0.01633333 0.02266667 0.2456667 0.3403333  0.069\n",
      "       n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000   0 0.01704313 0.01704312 0.01704138 0.01704162 0.01704166\n",
      "       n     G rho     adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 10000   0 0.02933333 0.05433333    0.433 0.6476667 0.1343333\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 100 10000   0 0.01588366 0.01588373 0.01588142 0.01588141 0.0158818\n",
      "       n     G rho    adelie    glmnet sparsegl gglasso grpnet\n",
      "[1,] 100 50000   0 0.1296667 0.1953333 1.998333   3.227  0.581\n",
      "       n     G rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 50000   0 0.01213017 0.01213047 0.01212993 0.0121299 0.01213016\n",
      "       n     G rho    adelie    glmnet sparsegl  gglasso grpnet\n",
      "[1,] 100 1e+05   0 0.2453333 0.3463333 3.897667 6.424667   1.08\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05   0 0.01307982 0.01307988 0.01307847 0.01307848 0.01307895\n",
      "       n   G rho      adelie      glmnet   sparsegl    gglasso grpnet\n",
      "[1,] 100 100 0.5 0.005666667 0.004333333 0.04766667 0.05866667  0.031\n",
      "       n   G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100 0.5 0.05609214 0.05609098 0.05608319 0.05608329 0.05608341\n",
      "       n    G rho      adelie glmnet   sparsegl   gglasso grpnet\n",
      "[1,] 100 1000 0.5 0.008333333  0.007 0.08833333 0.1213333  0.045\n",
      "       n    G rho     adelie     glmnet  sparsegl   gglasso     grpnet\n",
      "[1,] 100 1000 0.5 0.02806051 0.02806249 0.0280561 0.0280537 0.02805658\n",
      "       n    G rho adelie     glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 5000 0.5  0.017 0.01733333 0.2263333 0.3656667  0.073\n",
      "       n    G rho     adelie     glmnet   sparsegl    gglasso   grpnet\n",
      "[1,] 100 5000 0.5 0.01984502 0.01984433 0.01983857 0.01983856 0.019839\n",
      "       n     G rho adelie     glmnet  sparsegl gglasso    grpnet\n",
      "[1,] 100 10000 0.5   0.03 0.03266667 0.4333333   0.697 0.1283333\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 10000 0.5 0.02020335 0.02020348 0.02020166 0.02020001 0.02020223\n",
      "       n     G rho adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 100 50000 0.5  0.129  0.147 1.924333 3.165333  0.522\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 100 50000 0.5 0.01524191 0.01524175 0.01524036 0.01524059 0.0152406\n",
      "       n     G rho    adelie    glmnet sparsegl gglasso grpnet\n",
      "[1,] 100 1e+05 0.5 0.2493333 0.3416667 3.973667   6.441  1.044\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05 0.5 0.01764335 0.01764349 0.01764066 0.01763953 0.01764132\n",
      "       n   G  rho      adelie glmnet sparsegl    gglasso     grpnet\n",
      "[1,] 100 100 0.95 0.006666667  0.005    0.051 0.08033333 0.03466667\n",
      "       n   G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.1259545 0.1259575 0.1259433 0.1259394 0.1259435\n",
      "       n    G  rho     adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 1000 0.95 0.02233333  0.015 0.1603333 0.2716667  0.093\n",
      "       n    G  rho     adelie     glmnet  sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000 0.95 0.08521892 0.08521454 0.0851883 0.08517573 0.08519024\n",
      "       n    G  rho     adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000 0.95 0.02466667 0.02333333    0.299 0.4913333 0.1253333\n",
      "       n    G  rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000 0.95 0.06732701 0.06734354 0.06729989 0.06728469 0.06730651\n",
      "       n     G  rho     adelie     glmnet sparsegl   gglasso grpnet\n",
      "[1,] 100 10000 0.95 0.05866667 0.04933333    0.506 0.9486667  0.197\n",
      "       n     G  rho    adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 100 10000 0.95 0.0670677 0.06705181 0.06703661 0.06701861 0.0670434\n",
      "       n     G  rho    adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 100 50000 0.95 0.3083333  0.216 1.974333 4.044667  0.669\n",
      "       n     G  rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000 0.95 0.05756285 0.05757163 0.05753829 0.05753198 0.05754054\n",
      "       n     G  rho adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05 0.95  0.657 0.4983333 4.008333 7.686333 1.217333\n",
      "       n     G  rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 1e+05 0.95 0.05653494 0.05652145 0.05651051 0.0564887 0.05651449\n",
      "        n  G rho adelie glmnet    sparsegl     gglasso grpnet\n",
      "[1,] 1000 10   0  0.003  0.002 0.009666667 0.009666667  0.005\n",
      "        n  G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10   0 0.1467725 0.1467725 0.1467725 0.1467725 0.1467725\n",
      "        n   G rho      adelie glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 100   0 0.008666667  0.008 0.06166667 0.04266667 0.03733333\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100   0 0.1398973 0.1398973 0.1398973 0.1398973 0.1398973\n",
      "        n   G rho adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 1000 500   0  0.037  0.038 0.3183333 0.2136667  0.196\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500   0 0.1068572 0.1068572 0.1068571 0.1068571 0.1068571\n",
      "        n    G rho adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000   0  0.067 0.06966667    0.659 0.4333333 0.4336667\n",
      "        n    G rho     adelie    glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 1000   0 0.07598659 0.0759873 0.07598462 0.07598471 0.07598474\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000   0 0.1833333  0.191     1.92 1.057667 1.080667\n",
      "        n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 5000   0 0.04601292 0.04601267 0.04600435 0.04600446 0.04600468\n",
      "        n     G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000   0  0.358  0.335 3.272333 1.690667 1.677667\n",
      "        n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 10000   0 0.04189955 0.04190143 0.04189685 0.04189721 0.04189775\n",
      "        n  G rho      adelie      glmnet   sparsegl    gglasso      grpnet\n",
      "[1,] 1000 10 0.5 0.003333333 0.002333333 0.01466667 0.01533333 0.009666667\n",
      "        n  G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.5 0.1508246 0.1508246 0.1508245 0.1508245 0.1508246\n",
      "        n   G rho adelie     glmnet   sparsegl gglasso     grpnet\n",
      "[1,] 1000 100 0.5   0.01 0.01066667 0.08666667   0.078 0.05933333\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.1476169 0.1476154 0.1476153 0.1476151 0.1476156\n",
      "        n   G rho adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 1000 500 0.5  0.045  0.045 0.4536667 0.3786667  0.328\n",
      "        n   G rho   adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.5 0.119472 0.1194515 0.1194527 0.1194497 0.1194537\n",
      "        n    G rho     adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.5 0.07566667 0.07866667    0.835 0.6106667 0.6136667\n",
      "        n    G rho     adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 1000 1000 0.5 0.09225263 0.09224306 0.09227488 0.09223601 0.0922781\n",
      "        n    G rho adelie    glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 5000 0.5  0.203 0.2043333    2.376   1.357  1.409\n",
      "        n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 1000 5000 0.5 0.06165195 0.06162999 0.06163391 0.06160339 0.06163267\n",
      "        n     G rho adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.5   0.36   0.35 3.815333 2.002667 2.062333\n",
      "        n     G rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 1000 10000 0.5 0.05630709 0.05628144 0.05628142 0.0562669 0.05628461\n",
      "        n  G  rho adelie glmnet   sparsegl    gglasso grpnet\n",
      "[1,] 1000 10 0.95   0.01  0.009 0.05066667 0.07833333  0.038\n",
      "        n  G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.95 0.1895787 0.1895776 0.1895772 0.1895773 0.1895776\n",
      "        n   G  rho     adelie     glmnet   sparsegl gglasso grpnet\n",
      "[1,] 1000 100 0.95 0.01366667 0.01266667 0.09033333   0.124  0.072\n",
      "        n   G  rho    adelie    glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 100 0.95 0.1931525 0.1931535 0.1931517 0.1931483 0.193153\n",
      "        n   G  rho adelie     glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.95  0.039 0.04133333 0.2373333 0.3883333 0.1886667\n",
      "        n   G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.95 0.2016136 0.2016168 0.2016093 0.2016058 0.2016092\n",
      "        n    G  rho     adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 1000 1000 0.95 0.06666667  0.066 0.3723333 0.6573333  0.286\n",
      "        n    G  rho   adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.95 0.189163 0.1891626 0.1891621 0.1891489 0.1891618\n",
      "        n    G  rho    adelie    glmnet sparsegl gglasso   grpnet\n",
      "[1,] 1000 5000 0.95 0.2616667 0.2536667 1.426333   1.916 1.007333\n",
      "        n    G  rho    adelie    glmnet  sparsegl  gglasso   grpnet\n",
      "[1,] 1000 5000 0.95 0.1843111 0.1843083 0.1843094 0.184275 0.184312\n",
      "        n     G  rho    adelie glmnet sparsegl gglasso   grpnet\n",
      "[1,] 1000 10000 0.95 0.6376667  0.541 2.537333   4.092 1.698667\n",
      "        n     G  rho   adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000 0.95 0.181815 0.1817736 0.1817666 0.1817429 0.1817653\n"
     ]
    }
   ],
   "source": [
    "out.gaussian.lasso <- run_benchmarks(configs, generate.data.lasso, obj_tol=1e-4, family=\"gaussian\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out.gaussian.lasso$time, \"../data/lasso_sim_gaussian_time.csv\", row.names=FALSE)\n",
    "write.table(out.gaussian.lasso$objective, \"../data/lasso_sim_gaussian_objective.csv\", row.names=FALSE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       n   G rho adelie glmnet   sparsegl   gglasso grpnet\n",
      "[1,] 100 100   0  0.008  0.005 0.09533333 0.1023333  0.139\n",
      "       n   G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 100   0 0.07422602 0.07422613 0.07424536 0.07424342 0.07423458\n",
      "       n    G rho      adelie      glmnet sparsegl   gglasso grpnet\n",
      "[1,] 100 1000   0 0.008666667 0.007666667    0.077 0.1113333  0.089\n",
      "       n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000   0 0.04861151 0.04861158 0.04862541 0.04862459 0.04861449\n",
      "       n    G rho     adelie glmnet sparsegl gglasso    grpnet\n",
      "[1,] 100 5000   0 0.01866667   0.02    0.232   0.389 0.1373333\n",
      "       n    G rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 5000   0 0.04669334 0.04669359 0.04670215 0.0467017 0.04669791\n",
      "       n     G rho     adelie     glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 10000   0 0.03333333 0.03633333 0.3973333 0.7126667 0.1746667\n",
      "       n     G rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 10000   0 0.04082314 0.04082333 0.04084134 0.0408411 0.04083033\n",
      "       n     G rho adelie    glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 100 50000   0  0.134 0.1576667 1.839333 3.255333 0.5896667\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000   0 0.03643308 0.03643349 0.03645004 0.03644961 0.03643904\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05   0 0.2516667  0.315    3.868 6.392667 1.087333\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05   0 0.03917715 0.03917671 0.03919014 0.03919109 0.03918018\n",
      "       n   G rho      adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.5 0.008666667  0.007      0.1 0.1016667 0.1283333\n",
      "       n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.5 0.1116607 0.1116571 0.1116708 0.1116715 0.1116622\n",
      "       n    G rho      adelie      glmnet sparsegl   gglasso     grpnet\n",
      "[1,] 100 1000 0.5 0.009333333 0.008333333    0.096 0.1286667 0.09933333\n",
      "       n    G rho     adelie     glmnet  sparsegl    gglasso     grpnet\n",
      "[1,] 100 1000 0.5 0.05373939 0.05373998 0.0537503 0.05374992 0.05374488\n",
      "       n    G rho     adelie     glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000 0.5 0.02166667 0.02166667 0.2363333 0.3833333 0.1796667\n",
      "       n    G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 5000 0.5 0.04783606 0.04783503 0.04787012 0.04787256 0.04784472\n",
      "       n     G rho     adelie     glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 10000 0.5 0.03233333 0.03733333 0.4446667 0.7356667  0.241\n",
      "       n     G rho    adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 10000 0.5 0.0427345 0.04273546 0.04275289 0.04275352 0.04274318\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso    grpnet\n",
      "[1,] 100 50000 0.5 0.1323333   0.16    1.872 3.207667 0.6306667\n",
      "       n     G rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000 0.5 0.04573015 0.04573077 0.04575117 0.04574966 0.04573896\n",
      "       n     G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 100 1e+05 0.5 0.2476667  0.342 3.664333 6.402667 1.174667\n",
      "       n     G rho     adelie    glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 1e+05 0.5 0.04637054 0.0463708 0.04638218 0.04638319 0.04637486\n",
      "       n   G  rho     adelie glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.01466667  0.011    0.161 0.1823333 0.1956667\n",
      "       n   G  rho    adelie   glmnet  sparsegl  gglasso    grpnet\n",
      "[1,] 100 100 0.95 0.2559938 0.255987 0.2559982 0.255995 0.2559969\n",
      "       n    G  rho adelie glmnet  sparsegl gglasso grpnet\n",
      "[1,] 100 1000 0.95   0.02  0.016 0.2183333   0.263  0.393\n",
      "       n    G  rho    adelie    glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 100 1000 0.95 0.1270546 0.1270492 0.1270982 0.1270822 0.127068\n",
      "       n    G  rho     adelie glmnet  sparsegl   gglasso grpnet\n",
      "[1,] 100 5000 0.95 0.03366667  0.035 0.3366667 0.5636667  0.337\n",
      "       n    G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 5000 0.95 0.1164217 0.1164155 0.1164708 0.1164728 0.1164303\n",
      "       n     G  rho     adelie     glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 100 10000 0.95 0.04133333 0.04733333 0.5436667 0.9043333 0.4356667\n",
      "       n     G  rho     adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 100 10000 0.95 0.09624327 0.09622849 0.09625966 0.09625306 0.0962488\n",
      "       n     G  rho adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 100 50000 0.95  0.142  0.215    2.007 3.338667  0.867\n",
      "       n     G  rho     adelie     glmnet   sparsegl    gglasso     grpnet\n",
      "[1,] 100 50000 0.95 0.08286634 0.08284516 0.08287587 0.08288492 0.08286527\n",
      "       n     G  rho    adelie    glmnet sparsegl gglasso   grpnet\n",
      "[1,] 100 1e+05 0.95 0.2536667 0.3856667 3.830333   6.579 1.452667\n",
      "       n     G  rho     adelie     glmnet   sparsegl   gglasso     grpnet\n",
      "[1,] 100 1e+05 0.95 0.07697071 0.07695212 0.07700541 0.0770116 0.07698388\n",
      "        n  G rho      adelie      glmnet   sparsegl gglasso     grpnet\n",
      "[1,] 1000 10   0 0.006666667 0.006666667 0.02566667   0.028 0.02733333\n",
      "        n  G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10   0 0.5009545 0.5009545 0.5009545 0.5009545 0.5009545\n",
      "        n   G rho     adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100   0 0.02333333 0.02733333    0.187 0.1663333 0.2163333\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100   0 0.4769446 0.4769445 0.4769447 0.4769446 0.4769446\n",
      "        n   G rho    adelie    glmnet sparsegl gglasso grpnet\n",
      "[1,] 1000 500   0 0.1723333 0.1786667 3.574333   3.386  4.579\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500   0 0.2239118 0.2239124 0.2239264 0.2239262 0.2239196\n",
      "        n    G rho    adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 1000   0 0.1653333 0.1846667 3.092333 2.862667 4.235333\n",
      "        n    G rho    adelie    glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000   0 0.1397809 0.1397811 0.139791 0.1397911 0.1397859\n",
      "        n    G rho    adelie    glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 5000   0 0.2873333 0.3286667 3.754333 3.189667  4.433\n",
      "        n    G rho    adelie    glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 5000   0 0.1000984 0.1000987 0.1001093 0.1001094 0.100103\n",
      "        n     G rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000   0 0.4666667  0.484 5.143667 3.866333 5.093333\n",
      "        n     G rho    adelie     glmnet   sparsegl    gglasso    grpnet\n",
      "[1,] 1000 10000   0 0.0918661 0.09186616 0.09187307 0.09187316 0.0918687\n",
      "        n  G rho      adelie      glmnet   sparsegl gglasso grpnet\n",
      "[1,] 1000 10 0.5 0.007333333 0.007333333 0.02766667   0.033  0.033\n",
      "        n  G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.5 0.5560769 0.5560769 0.5560769 0.5560769 0.5560769\n",
      "        n   G rho     adelie     glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.03133333 0.03533333    0.234 0.2666667 0.4833333\n",
      "        n   G rho    adelie    glmnet sparsegl   gglasso    grpnet\n",
      "[1,] 1000 100 0.5 0.5135428 0.5135414 0.513542 0.5135416 0.5135417\n",
      "        n   G rho adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 500 0.5   0.28 0.2533333 2.883667 3.393667 5.452667\n",
      "        n   G rho    adelie    glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 500 0.5 0.3039071 0.3038784 0.3039094 0.3038968 0.303878\n",
      "        n    G rho    adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 1000 0.5 0.2556667 0.2553333 3.902333 3.615333 6.963667\n",
      "        n    G rho   adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.5 0.186504 0.1864726 0.1865025 0.1864908 0.1864822\n",
      "        n    G rho    adelie glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 5000 0.5 0.3693333  0.395 4.679667 4.174667  6.571\n",
      "        n    G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 5000 0.5 0.1217275 0.1217156 0.1217281 0.1217274 0.1217193\n",
      "        n     G rho adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.5  0.545 0.5193333    5.771 4.340667 6.917667\n",
      "        n     G rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000 0.5 0.1118324 0.1118223 0.1118406 0.1118383 0.1118298\n",
      "        n  G  rho     adelie     glmnet sparsegl   gglasso     grpnet\n",
      "[1,] 1000 10 0.95 0.01033333 0.01266667    0.054 0.1073333 0.09266667\n",
      "        n  G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10 0.95 0.6546071 0.6546057 0.6546059 0.6546055 0.6546051\n",
      "        n   G  rho     adelie     glmnet sparsegl gglasso    grpnet\n",
      "[1,] 1000 100 0.95 0.05533333 0.05166667    0.336   0.583 0.8476667\n",
      "        n   G  rho    adelie    glmnet  sparsegl   gglasso   grpnet\n",
      "[1,] 1000 100 0.95 0.6115248 0.6115245 0.6115442 0.6115242 0.611522\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in run_benchmarks(configs, generate.data.lasso, obj_tol = 1e-04, :\n",
      "\"n=1000, G=500, rho=0.95 pkg=sparsegl\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        n   G  rho    adelie    glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 500 0.95 0.2693333 0.2983333 2.654667 3.461667 7.036333\n",
      "        n   G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 500 0.95 0.5263886 0.5263682 0.5267852 0.5263736 0.5264437\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in run_benchmarks(configs, generate.data.lasso, obj_tol = 1e-04, :\n",
      "\"n=1000, G=1000, rho=0.95 pkg=sparsegl\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        n    G  rho    adelie glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 1000 0.95 0.5463333  0.494 4.743333 5.755667 13.79367\n",
      "        n    G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 1000 0.95 0.4255891 0.4255824 0.4261212 0.4256337 0.4256104\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in run_benchmarks(configs, generate.data.lasso, obj_tol = 1e-04, :\n",
      "\"n=1000, G=5000, rho=0.95 pkg=sparsegl\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        n    G  rho   adelie   glmnet sparsegl  gglasso grpnet\n",
      "[1,] 1000 5000 0.95 1.604667 1.351333    6.367 16.47633  17.67\n",
      "        n    G  rho    adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 5000 0.95 0.3129694 0.3129166 0.3132859 0.3129687 0.3129503\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in run_benchmarks(configs, generate.data.lasso, obj_tol = 1e-04, :\n",
      "\"n=1000, G=10000, rho=0.95 pkg=sparsegl\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        n     G  rho   adelie   glmnet sparsegl  gglasso   grpnet\n",
      "[1,] 1000 10000 0.95 1.309333 1.159333    8.159 12.45567 18.55233\n",
      "        n     G  rho   adelie    glmnet  sparsegl   gglasso    grpnet\n",
      "[1,] 1000 10000 0.95 0.234033 0.2339613 0.2342282 0.2340418 0.2340089\n"
     ]
    }
   ],
   "source": [
    "out.binomial.lasso <- run_benchmarks(configs, generate.data.lasso, obj_tol=1e-4, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out.binomial.lasso$time, \"../data/lasso_sim_binomial_time.csv\", row.names=FALSE)\n",
    "write.table(out.binomial.lasso$objective, \"../data/lasso_sim_binomial_objective.csv\", row.names=FALSE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Real Data Lasso"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- c()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# prostate\n",
    "library(sda)\n",
    "data(singh2002)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>\n",
       ".list-inline {list-style: none; margin:0; padding: 0}\n",
       ".list-inline>li {display: inline-block}\n",
       ".list-inline>li:not(:last-child)::after {content: \"\\00b7\"; padding: 0 .5ex}\n",
       "</style>\n",
       "<ol class=list-inline><li>102</li><li>6033</li></ol>\n"
      ],
      "text/latex": [
       "\\begin{enumerate*}\n",
       "\\item 102\n",
       "\\item 6033\n",
       "\\end{enumerate*}\n"
      ],
      "text/markdown": [
       "1. 102\n",
       "2. 6033\n",
       "\n",
       "\n"
      ],
      "text/plain": [
       "[1]  102 6033"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = singh2002$x\n",
    "y = as.numeric(singh2002$y == \"cancer\")\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "dim(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"binomial\")\n",
    "bench.glmnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"glmnet\", n_sims, family=\"binomial\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"binomial\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"binomial\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"prostate\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"glmnet\"=bench.glmnet$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# UJ Indoor Location\n",
    "df <- read.table(\"../data/ujindoorloc.csv\", sep=\",\", header=TRUE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>\n",
       ".list-inline {list-style: none; margin:0; padding: 0}\n",
       ".list-inline>li {display: inline-block}\n",
       ".list-inline>li:not(:last-child)::after {content: \"\\00b7\"; padding: 0 .5ex}\n",
       "</style>\n",
       "<ol class=list-inline><li>19937</li><li>465</li></ol>\n"
      ],
      "text/latex": [
       "\\begin{enumerate*}\n",
       "\\item 19937\n",
       "\\item 465\n",
       "\\end{enumerate*}\n"
      ],
      "text/markdown": [
       "1. 19937\n",
       "2. 465\n",
       "\n",
       "\n"
      ],
      "text/plain": [
       "[1] 19937   465"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = df[, 1:520]\n",
    "y = df[, \"LONGITUDE\"]\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "X = X[, colSums(is.na(X)) == 0]\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "y <- y - mean(y)\n",
    "y <- y / sqrt(mean(y**2))\n",
    "dim(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n",
      "Warning message in render_inputs_(y, weights):\n",
      "\"Normalizing weights to sum to 1.\"\n"
     ]
    }
   ],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"gaussian\")\n",
    "bench.glmnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"glmnet\", n_sims, family=\"gaussian\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"gaussian\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"gaussian\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"gaussian\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"ujiindoorloc\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"glmnet\"=bench.glmnet$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "# leukemia\n",
    "df <- read.csv(\"../data/leukemia.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "X = df[, 7:ncol(df)]\n",
    "X = t(t(X) - colMeans(X))\n",
    "X = t(t(X) / sqrt(colMeans(X**2)))\n",
    "n = nrow(X)\n",
    "G = ncol(X)\n",
    "y = as.logical(df[,\"cancer\"] == \"allB\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "n_sims <- 3\n",
    "bench.adelie <- benchmark(X, y, G, NA, \"adelie\", n_sims, family=\"binomial\")\n",
    "bench.glmnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"glmnet\", n_sims, family=\"binomial\")\n",
    "bench.sparsegl <- benchmark(X, y, G, bench.adelie$out$lmdas, \"sparsegl\", n_sims, family=\"binomial\")\n",
    "bench.gglasso <- benchmark(X, y, G, bench.adelie$out$lmdas, \"gglasso\", n_sims, family=\"binomial\")\n",
    "bench.grpnet <- benchmark(X, y, G, bench.adelie$out$lmdas, \"grpnet\", n_sims, family=\"binomial\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "out <- rbind(\n",
    "    out,\n",
    "    c(\n",
    "        \"name\"=\"leukemia\",\n",
    "        \"n\"=nrow(X),\n",
    "        \"G\"=G,\n",
    "        \"p\"=ncol(X),\n",
    "        \"adelie\"=bench.adelie$time,\n",
    "        \"glmnet\"=bench.glmnet$time,\n",
    "        \"sparsegl\"=bench.sparsegl$time,\n",
    "        \"gglasso\"=bench.gglasso$time,\n",
    "        \"grpnet\"=bench.grpnet$time\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "vscode": {
     "languageId": "r"
    }
   },
   "outputs": [],
   "source": [
    "write.table(out, \"../data/lasso_real.csv\", row.names=FALSE)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "R",
   "language": "R",
   "name": "ir"
  },
  "language_info": {
   "codemirror_mode": "r",
   "file_extension": ".r",
   "mimetype": "text/x-r-source",
   "name": "R",
   "pygments_lexer": "r",
   "version": "4.4.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/fista_newton.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# FISTA vs. Newton "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from fista_newton import *\n",
    "\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"cmr\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"11\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_fista_newton(bench_out, filename=None):\n",
    "    ps = bench_out['ps']\n",
    "    index_names = bench_out['index_names']\n",
    "    times = bench_out['times']\n",
    "    accs = bench_out['accs']\n",
    "\n",
    "    markers = ['.', '*', 'v', 'x', '1', '2']\n",
    "    linestyles = ['-.'] * len(markers)\n",
    "    \n",
    "    types = [times, accs]\n",
    "    type_names = [\"Time\", \"Accuracy\"]\n",
    "    ylabels = [\"Time (s)\", \"$\\max_i |\\hat{x}_i - \\\\tilde{x}_i |$\"]\n",
    "\n",
    "    fig, axes = plt.subplots(1, 2, figsize=(8,6), layout='compressed')\n",
    "    for j in range(2):\n",
    "        ax = axes[j]\n",
    "        vals = types[j]\n",
    "        for i, vals_alg in enumerate(vals):\n",
    "            ax.plot(ps, vals_alg, marker=markers[i], label=index_names[i], linestyle=linestyles[i])\n",
    "        if j == 0:\n",
    "            ax.legend()\n",
    "        ax.set_yscale('log')\n",
    "        ax.set_xscale('log')\n",
    "        ax.set_title(f\"{type_names[j]} Comparison\")\n",
    "        ax.set_xlabel(\"$d$\")\n",
    "        ax.set_ylabel(ylabels[j])\n",
    "                \n",
    "    bench_out['plot'] = fig\n",
    "\n",
    "    if not (filename is None):\n",
    "        plt.savefig(f\"../figures/pgd_newton_{filename}.pdf\", bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "    return bench_out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "ps = np.array([10, 20, 30, 40, 50, 100, 200, 300, 400, 500, 750, 1000, 2500, 5000, 7500, 10000])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "configs = {\n",
    "    'seed': 69, \n",
    "    'min_eval': 0,\n",
    "    'max_eval': 1, \n",
    "    'l1': 1e-1, \n",
    "    \"l2\": 0, \n",
    "    \"newton_tol\": 1e-10, \n",
    "    \"fista_tol\": 1e-13, \n",
    "    \"max_iters\": int(1e4),\n",
    "    'L_zero_prop': 0.0,\n",
    "    'L_small_prop': 0.0,\n",
    "    'newton_times': 1000,\n",
    "    'fista_times': 10,\n",
    "    'skip': ['Newton-ABS', 'Newton-Brent', 'Brent'],\n",
    "}\n",
    "bench_fista_newton = plot_fista_newton(bench(ps, configs), filename='fista_newton')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "glstudy",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "42b148fc15e97297c51d9abf65b4314c9885f7ea4814f78e4ca85850410f3b39"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/fista_newton.py <==
import adelie as ad
import matplotlib.pyplot as plt
import timeit
import numpy as np


def check_acc(beta, L, v, l1, l2):
    return beta - (v /(L + l2 + l1 / np.sqrt(np.sum(beta**2))))


def bench(ps, configs):
    algs_dict = {
        'Newton': "newton",
        'Newton-ABS': "newton_abs",
        'Newton-Brent': "newton_brent",
        'Brent': "brent",
        'ISTA': "ista",
        'FISTA': "fista",
        'FISTA-ADA': "fista_adares",
    }

    index_names = list(algs_dict.keys())
    if 'skip' in configs:
        index_names = [ind for ind in index_names if ind not in configs['skip']]

    seed = configs['seed']
    min_eval = configs['min_eval']
    max_eval = configs['max_eval']
    l1 = configs['l1']
    l2 = configs['l2']
    newton_tol = configs['newton_tol']
    fista_tol = configs['fista_tol']
    max_iters = configs['max_iters']
    newton_times = configs['newton_times']
    fista_times = configs['fista_times']
    
    tols_dict = {
        'Newton': newton_tol,
        'Newton-ABS': newton_tol,
        'Newton-Brent': newton_tol,
        'Brent': newton_tol, 
        'ISTA': fista_tol,
        'FISTA': fista_tol,
        'FISTA-ADA': fista_tol,
    }

    numbers_dict = {
        'Newton': newton_times,     
        'Newton-ABS': newton_times,
        'Newton-Brent': newton_times,
        'Brent': newton_times,
        'ISTA': fista_times,
        'FISTA': fista_times,
        'FISTA-ADA': fista_times,
    }

    n_ps = len(ps)
    n_algs = len(index_names)
    times = np.zeros((n_algs, n_ps))
    iters = np.zeros((n_algs, n_ps))
    accs = np.zeros((n_algs, n_ps))
    data = []
    
    for i, p in enumerate(ps):
        np.random.seed((seed + 100*i) % 1000007)
        
        # generate data
        L_zero_prop = configs['L_zero_prop']
        L_small_prop = configs['L_small_prop']
        n_zeros = int(L_zero_prop * p)
        n_small = int(L_small_prop * p)
        n_rest = p - n_zeros - n_small
        L = np.concatenate([
            np.zeros(n_zeros),
            np.random.uniform(0, 1e-8, n_small),
            np.random.uniform(min_eval, max_eval, n_rest),
        ])
        v = np.sqrt(L) * np.random.normal(0, 1, p)

        # save data
        data.append((L, v))

        def _bench(ind):
            total_time = 0
            for _ in range(numbers_dict[ind]):
                out = ad.bcd.solve(
                    quad=L, 
                    linear=v, 
                    l1=l1, 
                    l2=l2, 
                    tol=tols_dict[ind], 
                    max_iters=max_iters, 
                    solver=algs_dict[ind],
                )
                total_time += out["time_elapsed"]
            return total_time / numbers_dict[ind]

        # benchmark
        curr_times = [_bench(ind) for ind in index_names]

        # call for outputs
        curr_outs = [
            ad.bcd.solve(
                quad=L, 
                linear=v, 
                l1=l1, 
                l2=l2, 
                tol=tols_dict[ind], 
                max_iters=max_iters,
                solver=algs_dict[ind],
            )
            for ind in index_names
        ]
        
        # save output
        times[:, i] = curr_times
        iters[:, i] = [out['iters'] for out in curr_outs]
        accs[:, i] =[
            np.max(np.abs(check_acc(out['beta'], L, v, l1, l2)))
            for out in curr_outs
        ]

    return {
        'ps': ps, 
        'configs': configs, 
        'data': data, 
        'index_names': index_names, 
        'times': times, 
        'iters': iters, 
        'accs': accs,
    }


def bench_assess(bench_out, filename=None):
    ps = bench_out['ps']
    index_names = bench_out['index_names']
    times = bench_out['times']
    iters = bench_out['iters']
    accs = bench_out['accs']

    markers = ['.', '*', 'v', 'x', '1', '2']
    linestyles = ['-.'] * len(markers)

    
    if 'Newton-ABS' in index_names:
        best_pos = index_names.index('Newton-ABS')
        rel_times = times / times[best_pos][None]
        types = [times, rel_times, iters, accs]
        type_names = ["Time", "Relative Time", "Newton Iterations", "Accuracy"]
        ylabels = ["Time (s)", "Relative Time to Newton-ABS", "Iterations", "$\max_i |\hat{\\beta}_i - \\beta^{\star}_i |$"]

        fig, axes = plt.subplots(2, 2, figsize=(8, 8))
        for row in range(2):
            for col in range(2):
                j = 2 * row + col
                ax = axes[row, col]
                vals = types[j]
                for i, vals_alg in enumerate(vals):
                    ax.plot(ps, vals_alg, marker=markers[i], label=index_names[i], linestyle=linestyles[i])
                ax.legend()
                ax.set_yscale('log')
                ax.set_xscale('log')
                ax.set_title(f"{type_names[j]} Comparison")
                ax.set_xlabel("Number of features")
                ax.set_ylabel(ylabels[j])
                
    else:
        types = [iters, times, accs]
        type_names = ["Newton Iterations", "Time", "Accuracy"]
        ylabels = ["Iterations", "Time (s)", "$\max_i |\hat{\\beta}_i - \\beta^{\star}_i |$"]

        fig, axes = plt.subplot_mosaic(
            [['upper left', 'right'], 
             ['lower left', 'right']],
            figsize=(8, 8),
        )
        for j, k in enumerate(axes):
            ax = axes[k]
            vals = types[j]
            for i, vals_alg in enumerate(vals):
                ax.plot(ps, vals_alg, marker=markers[i], label=index_names[i], linestyle=linestyles[i])
            ax.legend()
            ax.set_yscale('log')
            ax.set_xscale('log')
            ax.set_title(f"{type_names[j]} Comparison")
            ax.set_xlabel("Number of features")
            ax.set_ylabel(ylabels[j])
        
    plt.tight_layout()

    bench_out['plot'] = fig

    if not (filename is None):
        plt.savefig(f"figures/pgd_newton_{filename}.pdf", bbox_inches='tight')
    plt.show()

    return bench_out

==> notebooks/newton_examples.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Newton Examples"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook is to study the behavior of the function to root-find with Newton.\n",
    "We use this to motivate our design for the optimal optimizer."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import adelie as ad\n",
    "\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"cmr\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"11\""
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Upper Bound via Taylor Expansion"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "One possible way to construct the upper bound is to form a second-order Taylor expansion of $\\varphi$ \n",
    "around $0$ and solve for the smaller root (guaranteed to be positive)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def h_max_taylor(L, v, l1, l2):\n",
    "    L = L + l2\n",
    "    l1_2 = l1 * l1\n",
    "    l1_3 = l1_2 * l1\n",
    "    l1_4 = l1_3 * l1\n",
    "    v_square = v ** 2\n",
    "    v_square_L = v_square * L\n",
    "    c = np.sum(v_square) / l1_2\n",
    "    b = -2 * np.sum(v_square_L) / l1_3\n",
    "    a = 3 * np.sum(v_square_L * L) / l1_4\n",
    "    discr = np.maximum(b * b - 4 * a * c, 0) \n",
    "    return np.maximum(-b - np.sqrt(discr) / (2 * a), 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(192943.9536971044, 3869875385792230.0, 116698.19116569498)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.random.seed(0)\n",
    "x = np.linspace(0, 10, 100)\n",
    "p = 1000\n",
    "L = np.concatenate(\n",
    "    [np.zeros(int(p*0.2)), np.random.uniform(1e-14, 1e-8, int(p*0.1)), np.random.uniform(0.8, 2, p)],\n",
    ")\n",
    "v = np.random.normal(0, 1, len(L)) * np.sqrt(L)\n",
    "l1 = 1e-4\n",
    "l2 = 0\n",
    "\n",
    "(\n",
    "    ad.bcd.root_upper_bound(quad=L+l2, linear=v, l1=l1, zero_tol=1e-10),\n",
    "    h_max_taylor(L, v, l1, l2), \n",
    "    np.linalg.norm(ad.bcd.solve(quad=L, linear=v, l1=l1, l2=l2, tol=1e-10, max_iters=1000, solver=\"newton_abs\")['beta'])\n",
    ")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Current $h_{\\max}$ computation is much closer to the truth than the Taylor approximation.\n",
    "This is because our current method has a closer curvature in the tail region than the Taylor approximation.\n",
    "A quadratic is really bad for approximating the tail when our function looks like $f(x) = x^{-2}$."
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## When is Newton really slow?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def phi(x, L, v, l1, l2):\n",
    "    return ad.bcd.root_function(x, quad=L+l2, linear=v, l1=l1)\n",
    "    \n",
    "vphi = np.vectorize(phi, excluded=[1,2,3,4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def assess(L, v, l1, l2, tol=1e-8, max_iters=int(1000)):\n",
    "    smart_out = ad.bcd.solve(\n",
    "        quad=L, linear=v, l1=l1, l2=l2, tol=tol, max_iters=max_iters, smart_init=True, solver=\"newton_abs_debug\",\n",
    "    )\n",
    "    naive_out = ad.bcd.solve(\n",
    "        quad=L, linear=v, l1=l1, l2=l2, tol=tol, max_iters=max_iters, smart_init=False, solver=\"newton_abs_debug\",\n",
    "    )\n",
    "    outs = [naive_out, smart_out]\n",
    "    titles = ['Newton Iterates', 'Newton-ABS Iterates']\n",
    "\n",
    "    fig, axes = plt.subplots(1, 2, figsize=(10, 6), sharey=True, layout='constrained') \n",
    "    \n",
    "    for i, ax in enumerate(axes):\n",
    "        out_nsd = outs[i]\n",
    "        iters = out_nsd['iters']\n",
    "        smart_iters = out_nsd['smart_iters']\n",
    "        beta = out_nsd['beta']\n",
    "\n",
    "        if np.all(beta == 0):\n",
    "            print(\"True solution is 0. Nothing to show.\")\n",
    "            return\n",
    "\n",
    "        h = np.linalg.norm(beta)\n",
    "        fh = phi(h, L, v, l1, l2)\n",
    "\n",
    "        xs = np.logspace(-6, np.log10(h * 2), base=10, num=5000)\n",
    "        f_xs = vphi(xs, L, v, l1, l2)\n",
    "\n",
    "        ax.plot(xs, f_xs, linestyle='--', color='black', alpha=0.6, label='$\\\\varphi(h)$')\n",
    "        ax.scatter(h, fh, marker='*', color='red', s=150, label='Solution')\n",
    "    \n",
    "        if len(smart_iters) > 0:\n",
    "            f_smart_iters = vphi(smart_iters, L, v, l1, l2)\n",
    "            ax.scatter(\n",
    "                smart_iters, \n",
    "                f_smart_iters, \n",
    "                color='orange', \n",
    "                s=50, \n",
    "                marker='v', \n",
    "                label='ABS',\n",
    "            )\n",
    "\n",
    "        if len(iters) > 0:\n",
    "            f_iters = vphi(iters, L, v, l1, l2)\n",
    "            pch = ax.scatter(\n",
    "                iters, \n",
    "                f_iters, \n",
    "                c=np.arange(1, len(iters)+1), \n",
    "                cmap=\"cool\", \n",
    "                s=80, \n",
    "                marker='.', \n",
    "            )\n",
    "            plt.colorbar(pch, label=\"Iteration Number\")\n",
    "            \n",
    "        ax.set_title(titles[i])\n",
    "        ax.set_xlabel(\"$h$\")\n",
    "        ax.set_xscale('symlog')\n",
    "        ax.set_yscale('symlog')\n",
    "        ax.legend()\n",
    "        #ax.ticklabel_format(axis='x', style='sci', scilimits=(0, 0))\n",
    "\n",
    "    #fig.legend(labels=['$\\\\varphi(h)$', 'Solution', 'ABS'], loc='outside right upper')\n",
    "    fig.supylabel(\"$\\\\varphi(h)$\")\n",
    "    plt.show()\n",
    "    \n",
    "    return {\n",
    "        'smart': smart_out,\n",
    "        'naive': naive_out,\n",
    "        'plot' : (fig, axes),\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "np.random.seed(0)\n",
    "p = 100\n",
    "n_zeros = int(0.2 * p)\n",
    "n_small = int(0.1 * p)\n",
    "n_rest = p - n_zeros - n_small\n",
    "L = np.concatenate([\n",
    "    np.zeros(n_zeros),\n",
    "    np.random.uniform(1e-14, 1e-8, n_small),\n",
    "    np.random.uniform(1e-8, 1, n_rest),\n",
    "])\n",
    "v = np.sqrt(L) * np.random.normal(0, 1, p)\n",
    "l1 = 1e-4\n",
    "l2 = 0\n",
    "data_out = assess(L, v, l1, l2)\n",
    "data_out['plot'][0].savefig('../figures/newton_stuck.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "glstudy",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

